Orthogonal polynomials on path-space

We consider the orthogonalisation of the signature of a stochastic process as the analogue of orthogonal polynomials on path-space. Under an infinite radius of convergence assumption, we prove density of linear functions on the signature in $L^p$ functions on grouplike elements, making it possible to represent a square-integrable function on (rough) paths as an $L^2$-convergent series. By viewing the shuffle algebra as commutative polynomials on the free Lie algebra, we revisit much of the theory of classical orthogonal polynomials in several variables, such as the recurrence relation and Favard's theorem. Finally, we restrict our attention to the case of Brownian motion with and without drift, and prove that dimension-independent orthogonal signature exists with drift but not without. We end with numerical examples of how orthogonal signature polynomials of Brownian motion can be applied for the approximation of functions on paths sampled from the Wiener measure.

==> Tensor.wl <==
(* ::Package:: *)

(* ::Text:: *)
(*MIT License*)
(**)
(*Copyright (c) 2025 Nikolas Tapia*)
(**)
(*Permission is hereby granted, free of charge, to any person obtaining a copy*)
(*of this software and associated documentation files (the "Software"), to deal*)
(*in the Software without restriction, including without limitation the rights*)
(*to use, copy, modify, merge, publish, distribute, sublicense, and/or sell*)
(*copies of the Software, and to permit persons to whom the Software is*)
(*furnished to do so, subject to the following conditions:*)
(**)
(*The above copyright notice and this permission notice shall be included in all*)
(*copies or substantial portions of the Software.*)
(**)
(*THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR*)
(*IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,*)
(*FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE*)
(*AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER*)
(*LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,*)
(*OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE*)
(*SOFTWARE.*)


BeginPackage["Tensor`"]
CircleTimes::usage = "Abstract tensor product"
w::usage = "Word marker"
Conc::usage = "Concatenation operator. Takes a tensor of words and returns a word."
Shuf::usage = "Shuffle product."
QShuf::usage = "Quasi-shuffle product."
Dec::usage = "Deconcatenation coproduct."
DecR::usage = "Reduced version of Dec."
Eulerian::usage = "Shuffle Eulerian idempotent."
Unshuf::usage = "Unshuffle coproduct."
UnshufR::usage = "Reduced version of Unshuf."
Proj::usage = "Canonical projection onto the free Lie algebra."
Antipode::usage = "Antipode."
Dynkin::usage = "Dynkin idempotent in the tensor algebra."
c::usage = "Contraction"
T::usage = "Terminal time"

LogES::usage = "Log expected signature."
ESig::usage = "Expected signature of Stratonovich Brownian motion."
\[Delta]::usage = "Abstract Kronecker Delta symbol."
ip::usage = "ESig inner product on words."
IESig::usage = "Expected signature of It\[OHat] Brownian motion."
iip::usage = "IESig inner product on words."

HExp::usage = "Hoffman's exponential"
HLog::usage = "Hoffman's logarithm"


Begin["`Private`"]

ClearAll[CircleTimes]
SetAttributes[CircleTimes, {Flat, OneIdentity}]
CircleTimes[x___, y_Plus, z___] := CircleTimes[x, #, z]& /@ y
CircleTimes[x___, -a_, y___] := -CircleTimes[x, a, y]
CircleTimes[x___, a_, y_] := a CircleTimes[x, y] /; FreeQ[a, w] 
CircleTimes[x_, a_, y___] := a CircleTimes[x, y] /; FreeQ[a, w]
CircleTimes[x___, a_ y_, z_] := a CircleTimes[x, y, z] /; FreeQ[a, w]
CircleTimes[x_, a_ y_, z___] := a CircleTimes[x, y, z] /; FreeQ[a, w]
CircleTimes[p_ x_]:=p CircleTimes[x]/;FreeQ[p, w]

ClearAll[Conc]
SetAttributes[Conc, OneIdentity]
Conc[0] = 0;
Conc[p_ x_] := p Conc[x] /; FreeQ[p, w]
Conc[x_Plus] := Plus[Conc/@x]
Conc[CircleTimes[x__w]] := w@@Delete[0] /@ Level[{x},1]
Conc[CircleTimes[x_]]:=x

ClearAll[Shuf]
SetAttributes[Shuf, OneIdentity]
Shuf[x_w]:=x
Shuf[p_ x_]:=p Shuf[x]/;FreeQ[p,w]
Shuf[x_Plus]:=Plus[Shuf/@x]
Shuf[x_w\[CircleTimes]w[]]:=x
Shuf[w[]\[CircleTimes]x_w]:=x
Shuf[w[u__]\[CircleTimes]w[v__]]:=Conc[Shuf[w[u]\[CircleTimes]w@@Drop[{v},-1]]\[CircleTimes]w[{v}[[-1]]]]+Conc[Shuf[w@@Drop[{u},-1]\[CircleTimes]w[v]]\[CircleTimes]w[{u}[[-1]]]]
Shuf[x__w\[CircleTimes]y_w]:=Shuf[Shuf[CircleTimes[x]]\[CircleTimes]y]

ClearAll[Dec]
Dec[w[]]:=w[]\[CircleTimes]w[]
Dec[w[x__]]:=Sum[CircleTimes@@w@@@TakeDrop[{x},k],{k,0,Length[{x}]}]
Dec[p_ x_]:=p Dec[x]/;FreeQ[p,w]
Dec[x_Plus]:=Plus[Dec/@x]
Dec[x__w\[CircleTimes]y_w]:=x\[CircleTimes]Dec[y]

ClearAll[DecR]
DecR[p_ x_]:=p DecR[x]/;FreeQ[p,w]
DecR[x_Plus]:=Plus[DecR/@x]
DecR[x_w]:=Dec[x]-x\[CircleTimes]w[]-w[]\[CircleTimes]x
DecR[x__w\[CircleTimes]y_w]:=x\[CircleTimes]DecR[y]

ClearAll[Eulerian]
Eulerian[w[]]=0;
Eulerian[p_ x_]:=p Eulerian[x]/;FreeQ[p,w]
Eulerian[x_Plus]:=Plus[Eulerian/@x]
Eulerian[w[x__]]:=Sum[(-1)^(k+1)/k Shuf[Nest[DecR,w[x],k-1]],{k,1,Length[{x}]}]
Eulerian[x_CircleTimes]:=Eulerian/@x

ClearAll[Unshuf]
Unshuf[w[]]=w[]\[CircleTimes]w[];
Unshuf[w[x__]]:=With[{I=Range[Length[{x}]]},Total[Map[CircleTimes@@#&,w@@Part[{x},#]&/@List[#1,Complement[I,#]]&/@Subsets[I]]]]
Unshuf[p_ x_]:=p Unshuf[x]/;FreeQ[p,w]
Unshuf[x_Plus]:=Plus[Unshuf/@x]
Unshuf[x__w\[CircleTimes]y_w]:=x\[CircleTimes]Unshuf[y]

ClearAll[UnshufR]
UnshufR[x_w]:=Unshuf[x]-w[]\[CircleTimes]x-x\[CircleTimes]w[]
UnshufR[p_ x_]:=p UnshufR[x]/;FreeQ[p,w]
UnshufR[x_Plus]:=Plus[UnshufR/@x]
UnshufR[x__w\[CircleTimes]y_w]:=x\[CircleTimes]UnshufR[y]

ClearAll[Proj]
Proj[w[]]=0;
Proj[w[x__]]:=Sum[(-1)^(k+1)/k Conc[Nest[UnshufR,w[x],k-1]],{k,1,Length[{x}]}]
Proj[p_ x_]:=p Proj[x]/;FreeQ[p,w]
Proj[x_Plus]:=Plus[Proj/@x]
Proj[x_CircleTimes]:=Proj/@x

ClearAll[Antipode]
Antipode[w[]]=w[];
Antipode[w[x__]]:=With[{n=Length[{x}]},(-1)^n w@@Reverse[{x}]]
Antipode[p_ x_]:=p Antipode[x]/;FreeQ[p,w]
Antipode[x_Plus]:=Plus[Antipode/@x]

ClearAll[\[CapitalGamma]]
\[CapitalGamma][w[]]=0;
\[CapitalGamma][w[x__]]:=Length[{x}]w[x]
\[CapitalGamma][p_ x_]:=p \[CapitalGamma][x]/;FreeQ[p,w]
\[CapitalGamma][x_Plus]:=Plus[\[CapitalGamma]/@x]

ClearAll[T]
T[f_,g_][x_w\[CircleTimes]y_w]:=f[x]\[CircleTimes]g[y]
T[f_,g_][p_ x_]:=p T[f,g][x]/;FreeQ[p,w]

ClearAll[CConv]
CConv[f_,g_][x_w\[CircleTimes]y_w]:=Conc[T[f,g][x\[CircleTimes]y]]
CConv[f_,g_][x_Plus]:=Plus[CConv[f,g]/@x]
CConv[f_,g_][p_ x_]:=p CConv[f,g][x]/;FreeQ[p,w]

ClearAll[Dynkin]
Dynkin[x_w]:=CConv[Antipode,\[CapitalGamma]]@Unshuf[x]
Dynkin[p_ x_]:=p Dynkin[x]/;FreeQ[p,w]
Dynkin[x_Plus]:=Plus[Dynkin/@x]


ClearAll[LogES]
LogES[p_ x_]:=p LogES[x]/;FreeQ[p,w]
LogES[x_Plus]:=Plus[LogES/@x]
LogES[x_CircleTimes]:=LogES/@x
LogES[w[x___]]:=With[{l={x},n=Length[{x}]},If[n==2,\[Delta][l[[1]],l[[2]]]/2 w[],If[n==1[l[[1]],0],0]]]

ClearAll[\[Delta]]
\[Delta]/:\[Delta][b_, a_] := \[Delta][a, b] /; b>a

ClearAll[ESig]
ESig[w[]]=1;
ESig[w[x__]]:=Block[{z=Cases[{x},0],l=DeleteCases[{x},0]}, 
	With[{n=Length[l], m=Length[z]},
		If[EvenQ[n],2^(-n/2)/(n/2+m)! Times@@\[Delta]@@@Partition[l,2],0]
	]
]
ESig[x_Plus]:=Plus[ESig/@x]
ESig[p_ x_]:=p ESig[x]/;FreeQ[p,w]

ClearAll[ip]
ip[x_w,y_w]:=ESig[Shuf[x\[CircleTimes]y]]
ip[x_Plus,y_]:=Plus[ip[#,y]&/@x]
ip[x_,y_Plus]:=Plus[ip[x,#]&/@y]
ip[p_ x_,y_]:=p ip[x,y]/;FreeQ[p,w]
ip[x_,p_ y_]:=p ip[x,y]/;FreeQ[p,w]


ClearAll[c, w]
c[w[u___,a_]\[CircleTimes]w[b_,v___]]:=If[a=!=0&&b=!=0,KroneckerDelta[a,b]w[u,0,v],0]
c[CircleTimes[x_w,y_w,z__w]]:=c[c[x\[CircleTimes]y]\[CircleTimes]z]
c[CircleTimes[x_w]]:=x
c[p_ x_]:=p c[x]/;FreeQ[p,w]
c[0]=0;
ClearAll[QShuf]
QShuf[p_ x_]:=p QShuf[x]/;FreeQ[p,w]
QShuf[x_Plus]:=Plus[QShuf/@x]
QShuf[w[]\[CircleTimes]x_w]:=x
QShuf[x_w\[CircleTimes]w[]]:=x
QShuf[w[u___,a_]\[CircleTimes]w[v___,b_]]:=QShuf[w[u,a]\[CircleTimes]w[v,b]]=Conc[QShuf[w[u,a]\[CircleTimes]w[v]]\[CircleTimes]w[b]]+Conc[QShuf[w[u]\[CircleTimes]w[v,b]]\[CircleTimes]w[a]]+Conc[QShuf[w[u]\[CircleTimes]w[v]]\[CircleTimes]c[w[a]\[CircleTimes]w[b]]]
QShuf[x_w\[CircleTimes]y__w]:=QShuf[x\[CircleTimes]QShuf[CircleTimes[y]]]

Clear[IESig,iip]
IESig[p_ x_]:=p IESig[x]/;FreeQ[p,w]
IESig[x_Plus]:=Plus[IESig/@x]
IESig[x_w]:=With[{n=Length[List@@x]},T^n/n! Boole[List@@x===ConstantArray[0,n]]]
iip[x_w,y_w]:=IESig[QShuf[x\[CircleTimes]y]]
iip[x_Plus,y_]:=Plus[iip[#,y]&/@x]
iip[x_,y_Plus]:=Plus[iip[x,#]&/@y]
iip[p_ x_,y_]:=p iip[x,y]/;FreeQ[p,w]
iip[x_,p_ y_]:=p iip[x,y]/;FreeQ[p,w]


ClearAll[kSubsequencePartitions]
(* https://mathematica.stackexchange.com/a/263493 *)
kSubsequencePartitions[lst_,m_]:=Sort[TakeList[lst,#]&/@Join@@Permutations/@IntegerPartitions[Length@lst,{m},Range[Length@lst]]];

ClearAll[HExp,HLog]
HExp[w[]]=w[];
HExp[w[a__]]:=With[{l={a},n=Length[{a}]},Plus@@Table[Plus@@Conc@*CircleTimes@@@Map[c@*CircleTimes@@#/Length[#]!&,Map[w/@#&,kSubsequencePartitions[l,k],{2}],{2}],{k,1,n}]]
HExp[p_ x_]:=p HExp[x]/;FreeQ[p,w]
HExp[x_Plus]:=Plus[HExp/@x]
HLog[w[]]=w[];
HLog[w[a__]]:=With[{l={a},n=Length[{a}]},Plus@@Table[Plus@@Conc@*CircleTimes@@@Map[(-1)^(Length[#]-1) c@*CircleTimes@@#/Length[#]&,Map[w/@#&,kSubsequencePartitions[l,k],{2}],{2}],{k,1,n}]]
HLog[p_ x_]:=p HLog[x]/;FreeQ[p,w]
HLog[x_Plus]:=Plus[HLog/@x]


End[]
EndPackage[]

